Probing the variations of interstellar dust abundance and properties within and between galaxies with HWO UV spectroscopy in the Local Volume

The cycle of metals between the gas and the dust phases in the neutral interstellar medium (ISM) is an integral part of the baryon cycle in galaxies. The resulting variations in the abundance and properties of interstellar dust have important implications for how accurately we can trace the chemical enrichment of the universe over cosmic time. Multi-object UV spectroscopy with HWO can provide the large samples of abundance and dust depletion measurements needed to understand how the abundance and properties of interstellar dust vary within and between galaxies, thereby observationally addressing important questions about chemical enrichment and galaxy evolution. Medium-resolution (R~50,000) spectroscopy in the full UV range (950-3150 A) toward massive stars in Local Volume galaxies (D < 10 Mpc) will enable gas- and dust-phase abundance measurements of key elements, such as Fe, Si, Mg, S, Zn. These measurements will provide an estimate of how the dust abundance varies with environment, in particular metallicity and gas density. However, measuring the carbon and oxygen contents of dust requires very high resolution (R > 100,000) and high signal-to-noise (S/N > 100) owing to the non-saturated UV transitions for those elements being extremely weak. Since carbon and oxygen in the neutral ISM contribute the largest metal mass reservoir for dust, it is critical that the HWO design include a grating similar to the HST STIS H gratings providing very high resolution, as well as FUV and NUV detectors capable of reaching very high S/N.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
   \fancyfoot[L]{\emph{Towards the Habitable Worlds Observatory: Visionary Science and Transformational Technology} \\ HWO2025 editors, \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

